secureTF: A Secure TensorFlow Framework

Data-driven intelligent applications in modern online services have become ubiquitous. These applications are usually hosted in the untrusted cloud computing infrastructure. This poses significant security risks since these applications rely on applying machine learning algorithms on large datasets which may contain private and sensitive information. To tackle this challenge, we designed secureTF, a distributed secure machine learning framework based on Tensorflow for the untrusted cloud infrastructure. secureTF is a generic platform to support unmodified TensorFlow applications, while providing end-to-end security for the input data, ML model, and application code. secureTF is built from ground-up based on the security properties provided by Trusted Execution Environments (TEEs). However, it extends the trust of a volatile memory region (or secure enclave) provided by the single node TEE to secure a distributed infrastructure required for supporting unmodified stateful machine learning applications running in the cloud. The paper reports on our experiences about the system design choices and the system deployment in production use-cases. We conclude with the lessons learned based on the limitations of our commercially available platform, and discuss open research problems for the future work.

==> code_snippets/panoply.c <==
session_t session;
certificate_credentials_t xcred;
/* Specify the callback function to be used*/
#begin privilege_enclave
certificate_set_verify_function (xcred, _callback);
#end privilege_enclave
/* Initialize TLS session */
init (&session, TLS_CLIENT);
/* Set non-default priorities */
if(non-default)
#begin privilege_enclave
priority_set_direct (session, "%UNSAFE_RENEGO");
#end privilege_enclave
err = handshake(session);

